PLSR: Progressive and Localized Super-Resolution of 3D Objects via Localized Latent Voxel Diffusion

High-resolution 3D asset generation is vital in various 3D applications. Existing state-of-the-art diffusion-based models remain constrained by fixed resolutions, limiting their ability to produce details. In this paper, we tackle the challenge of generating more detailed, higher-resolution 3D objects by introducing a 3D super-resolution (SR) framework built on existing 3D generative foundation models. To this end, we design PLSR, a progressive and localized super-resolution solution to achieve this goal effectively and memory efficiently. Technically, given a coarse geometry from a pretrained 3D generator, we decompose the global SR task into localized sub-tasks via an associative input decomposition scheme, adapt a flow-based 3D generator into a localized super-resolution model through low-cost finetuning, and unify them in an iterative patch-wise denoising pipeline for seamless high-resolution output. Experiments on challenging objects show that our approach is able to generate 3D details with new strong fine-detail fidelity while significantly reducing the computational cost, offering a new and practical solution for high-resolution 3D asset generation.

==> anc/objective_evaluation_data_urls.txt <==
## Accessed on June 30th, 2026

https://sketchfab.com/models/d9485f5360224e9dbaafd24b2eec0f1a
https://sketchfab.com/models/49ad44f03f374433ac3a4f3143d7980c
https://sketchfab.com/models/a4b434181fbb48008ad460722fd53725
https://sketchfab.com/models/f82f40ca04d84a24868a453c4e3a16c2
https://sketchfab.com/models/18371155b1074ecea96ead2d269aaae0
https://sketchfab.com/models/52772448c62348e0a4951b51758d5587
https://sketchfab.com/models/151a369bf3c6417a988c282d71de9111
https://sketchfab.com/models/0b02a83f045c42eb809f7aa23b81f65a
https://sketchfab.com/models/8db6748d4a78478cbc97c2e9f6a810ba
https://sketchfab.com/models/14f1c741bd0f4c6080a9f8aad443529a
https://sketchfab.com/models/30aec62d7c7f4c58acac204d2eeb49bd
https://sketchfab.com/models/f53d0a6d218c4b51973a6de830b60b0f
https://sketchfab.com/models/40bd14ec1056430ea769def0bb74aec4
https://sketchfab.com/models/15aa0ba566cf4af5abd5b0971ba5df18
https://sketchfab.com/models/55fe65bbb4074979ac0cb44850df4ddc
https://sketchfab.com/models/af2da248227c4dac96fc2570e58e26da
https://sketchfab.com/models/bee02e85f22d4eaaa3c0144f11204843
https://sketchfab.com/models/d33712df3716461bba26a589711b8ec5
https://sketchfab.com/models/9af10b553f104601b10c0c9faab6f6fd
https://sketchfab.com/models/44de9112ce564d35be97a06c302a2fe3
https://sketchfab.com/models/19e18c8e8d5941deb3f9dd0a2a349b56
https://sketchfab.com/models/518dab2670a7465f9754875f543de202
https://sketchfab.com/models/2beef44155d9435a8a71f5bfcdc21a9b
https://sketchfab.com/models/dda4e35b3d0444ce837f6db3819bd2a0
https://sketchfab.com/models/7f376ee6799d4f48a92689b801a06c49
https://sketchfab.com/models/bfbbb481e98e4be38774b1d0204c192c
https://sketchfab.com/models/9f43682466aa42c4af15004f946cea9f
https://sketchfab.com/models/5917e267ca3e48ac8a27f9ec5809fc29
https://sketchfab.com/models/d7b1cf114af248e4a9258eaa7325951f
https://sketchfab.com/models/0affb3436519401db2bad31cfced95c1
https://sketchfab.com/models/ba8b84d78c0a42038cf2eaa4210ef296
https://sketchfab.com/models/649111a9a7b74ddab3937292be5545fc
https://sketchfab.com/models/f1c6f36076154777809b30a2e1c50ba3
https://sketchfab.com/models/efcf94d9cf03434db7b0978144b500b6
https://sketchfab.com/models/2437847b47df44fa94af38af59ca69fc
https://sketchfab.com/models/3ae9057e840e4da0bf05269865c29c91
https://sketchfab.com/models/b79cf281b0424432a2c56a89072d5b4c
https://sketchfab.com/models/171a047c08bc4dd588cca5ac744e8065
https://sketchfab.com/models/5c8edf1cba5c465492e15a5f1d840ec2
https://sketchfab.com/models/b72f54c4723746e6a4d100c5492bc5fa
https://sketchfab.com/models/c8e9020d658649238ee3cfc1c1d64a68
https://sketchfab.com/models/15c3d40df5e644e782b22d2850d0cf54
https://sketchfab.com/models/c438e81e796d41d9a6ae4cc147ef8d4f
https://sketchfab.com/models/8e67697cb727446aa073c81464881b35
https://sketchfab.com/models/ec937670c162493c92a7d13d76ad550f
https://sketchfab.com/models/76a0376b20104efd884e390ece4b4cbd
https://sketchfab.com/models/d1a73335a05744a291fe6c54e8c67eec
https://sketchfab.com/models/e590e148d35e4e589c6aca7d5e87ab9e
https://sketchfab.com/models/a83762c9e2054f29a29d2f7cacec1bea
https://sketchfab.com/models/3a756ac8118a41ef944739d5dbe4cb17
https://sketchfab.com/models/40d50989fec1460f8838b608d999ccd0
https://sketchfab.com/models/bc1ab2e49e344e409d6c22594311b9cc
https://sketchfab.com/models/8700d16e247d4a51956ef904643b95fa
https://sketchfab.com/models/557166100ce449bb894c1080ef6fbf17
https://sketchfab.com/models/d7698f6a7acf49c68ff0a50c5a1b1d52
https://sketchfab.com/models/25711a832a344c2dbe0b592c9d98707b
https://sketchfab.com/models/9f07b3371d6f4807b149aee015f73b3d
https://sketchfab.com/models/e46fe9f109474c318eca6b212c5fe5fa
https://sketchfab.com/models/3353cf5bfbda4b8797e845594b0cbfa7
https://sketchfab.com/models/a3c888aed8424954b8e93980cd107fc6
https://sketchfab.com/models/158b48d550144451a59731720f63650a
https://sketchfab.com/models/4fe520e0583b45f4a4cd3cdb594970ea
https://sketchfab.com/models/64b538e9983f45f18908f2a80251c072
https://sketchfab.com/models/200fc33b8a2b4da98e71590feeb255a8
https://sketchfab.com/models/fae71394fb02478ba269ccddf39c5d54
https://sketchfab.com/models/8349f26e1e88455da75dd7352b02b794
https://sketchfab.com/models/191f64c3a6a44218a98a4d93f44229a9
https://sketchfab.com/models/d14eb14d83bd4e7ba7cbe443d76a10fd
https://sketchfab.com/models/bd189bba7d9e4924b12826a6d68200d9
https://sketchfab.com/models/ef735474305b4d3593c9d47ebd823f13
https://sketchfab.com/models/04c1d5a63a8448daa0ac8f8bcd380206
https://sketchfab.com/models/2ef4c45caa35450db1b876a7f94ff79d
https://sketchfab.com/models/a11c6d625e3f46dca26d6e4c4edf2a79
https://sketchfab.com/models/e192841259554d1cabb08c7a8180be9f
https://sketchfab.com/models/33502f4cf5724096a8c03fcdd68d8b68
https://sketchfab.com/models/6465a297fa784598adc49f6e0042d449
https://sketchfab.com/models/4aace12762ee44cf97d934a6ced12e65
https://sketchfab.com/models/9b1959fdbc774d65b75e62069bd82b19
https://sketchfab.com/models/780fac0ec94e450eb5cb54348fc2933e
https://sketchfab.com/models/f9fc06b8d4044a50a09e75ec3736ac5e
https://sketchfab.com/models/ccac9ded5666488c9355d2ed3575fae9
https://sketchfab.com/models/639dc3d330a940a2b9d7f40542eabdf3
https://sketchfab.com/models/e444a88e999549d99eacb1ea0f8e04e4
https://sketchfab.com/models/a421f87ebeb94b6684c28769b028dd4a

